Goal Recognition over Imperfect Domain Models

Goal recognition is the problem of recognizing the intended goal of autonomous agents or humans by observing their behavior in an environment. Over the past years, most existing approaches to goal and plan recognition have been ignoring the need to deal with imperfections regarding the domain model that formalizes the environment where autonomous agents behave. In this thesis, we introduce the problem of goal recognition over imperfect domain models, and develop solution approaches that explicitly deal with two distinct types of imperfect domains models: (1) incomplete discrete domain models that have possible, rather than known, preconditions and effects in action descriptions; and (2) approximate continuous domain models, where the transition function is approximated from past observations and not well-defined. We develop novel goal recognition approaches over imperfect domains models by leveraging and adapting existing recognition approaches from the literature. Experiments and evaluation over these two types of imperfect domains models show that our novel goal recognition approaches are accurate in comparison to baseline approaches from the literature, at several levels of observability and imperfections.

==> roc_space/heuristic_approaches/roc_curve.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set xrange [0:100]
set yrange [0:100]

set key bottom right
set key font ",20"

set title "Domain Incompleteness 40%" font ", 27"

set xlabel "False Positive Rate" font ", 25"
set ylabel "True Positive Rate" font ", 25"

set size square
set pointsize 2.5

set ytics font ", 22"
set xtics font ", 22"

set style line 1 lc rgb "black" lt 2 lw 1 pt 1 dashtype '..'

# 20%
set style line 2 lt rgb "dark-green" lw 2 pt 2
set style line 3 lt rgb "#00FF00" lw 2 pt 4

# 40%
#set style line 2 lt rgb "dark-blue" lw 2 pt 2
#set style line 3 lt rgb "cyan" lw 2 pt 4

# 80%
#set style line 2 lt rgb "#4C0099" lw 2 pt 2
#set style line 3 lt rgb "plum" lw 2 pt 4

set out 'rocspace-incompleteness_test.eps'

plot 'RandomGuess.txt' using 1:2 t'Random Guess' with lines ls 1,\
'GC40.txt' using 2:1 t '{/*0.8 {/Times-Italic Goal Completion Heuristic}}' with points ls 2,\
'UNIQ40.txt' using 2:1 t '{/*0.8 {/Times-Italic Uniqueness Heuristic}}' with points ls 3
